Stabilizing complex Langevin for real-time gauge theories with an anisotropic kernel

The complex Langevin (CL) method is a promising approach to overcome the sign problem that occurs in real-time formulations of quantum field theories. Using the Schwinger-Keldysh formalism, we study SU($N_c$) gauge theories with CL. We observe that current stabilization techniques are insufficient to obtain correct results. Therefore, we revise the discretization of the CL equations on complex time contours, find a time reflection symmetric formulation and introduce a novel anisotropic kernel that enables CL simulations on discretized complex time paths. Applying it to SU(2) Yang-Mills theory in 3+1 dimensions, we obtain unprecedentedly stable results that we validate using additional observables and that can be systematically improved. For the first time, we are able to simulate non-Abelian gauge theory on time contours whose real-time extent exceeds its inverse temperature. Thus, our approach may pave the way towards an ab-initio real-time framework of QCD in and out of equilibrium with a potentially large impact on the phenomenology of heavy-ion collisions.

==> anc/README.md <==
# Readme for ancillary files
__Data structure:__  
The data presented in this publication [arxiv:2212.08602](https://arxiv.org/abs/2212.08602) is organized in subdirectories corresponding to the figures.

__Data access:__  
The data is saved in the numpy `.npy` file format and can be accessed via Python Scripts or Jupyter Notebooks using the `numpy.load(<path_to_file>)` function. The attached notebook `create_plots.ipynb` shows how to access the data and reproduce the figures in this publication.

__Evaluation:__  
Values of Table 1 can be calculated using the data presented in the figures. Additonal files for the Euclidean reference data is saved in the subdirectory 'table1'.

